Hands-on Quantum Programming Labs for EECS Students

This report presents a practical approach to teaching quantum computing to Electrical Engineering & Computer Science (EECS) students through dedicated hands-on programming labs. The labs cover a diverse range of topics, encompassing fundamental elements, such as entanglement, quantum gates and circuits, as well as advanced algorithms including Quantum Key Distribution, Deutsch and Deutsch-Jozsa Algorithms, Simon's algorithm, and Grover's algorithm. As educators, we aim to share our teaching insights and resources with fellow instructors in the field. The full lab handouts and program templates are provided for interested instructors. Furthermore, the report elucidates the rationale behind the design of each experiment, enabling a deeper understanding of quantum computing.

==> pub/ANDgate.py <==
from qiskit import *
from qiskit_aer import Aer
from qiskit.visualization import plot_histogram
import numpy as np

## for display
from IPython.display import display

def AND(inp1,inp2):
    """An AND gate.
    
    Parameters:
        inpt1 (str): Input 1, encoded in qubit 0.
        inpt2 (str): Input 2, encoded in qubit 1.
        
    Returns:
        QuantumCircuit: Output AND circuit.
        str: Output value measured from qubit 2.
    """
    qc = QuantumCircuit(3, 1) 
    qc.reset(range(2))
  
    if inp1=='1':
        qc.x(0)
    if inp2=='1':
        qc.x(1)
        
    qc.barrier()

    # this is where your program for quantum AND gate goes

    
    qc.barrier()
    qc.measure(2, 0) # output from qubit 2 is measured
  
    # We'll run the program on a simulator
    backend = Aer.get_backend('aer_simulator')
    # Since the output will be deterministic, we can use just a single shot to get it
    job = backend.run(qc, shots=1, memory=True)
    output = job.result().get_memory()[0]
  
    return qc, output

## Test the function
for inp1 in ['0', '1']:
    for inp2 in ['0', '1']:
        qc, output = AND(inp1, inp2)
        print('AND with inputs',inp1,inp2,'gives output',output)
        display(qc.draw())
        print('\n')


==> pub/BB84.py <==
## original code from https://qiskit.org/textbook/ch-algorithms/quantum-key-distribution.html
## modified based on Bernhardt's book page 53

from numpy.random import randint
import numpy as np
from qiskit import QuantumCircuit, transpile
from qiskit_aer import Aer, QasmSimulator
from qiskit.visualization import plot_histogram


## for display
from IPython.display import display

np.random.seed(seed=23)
n = 4 
four_times_n = 4 * n

def encode_message(bits, bases):
    message = []
    for i in range(four_times_n):
        qc = QuantumCircuit(1,1)
        if bases[i] == 'V': # Prepare qubit in V direction (i.e. Z-basis) 
            if bits[i] == 0:
                pass
            else:
                qc.x(0)
        else: # Prepare qubit in H direction (i.e. X-basis)
            if bits[i] == 0:
                qc.h(0)
            else:
                qc.x(0)
                qc.h(0)
        qc.barrier()
        message.append(qc)
    return message

def measure_message(message, bases):
    backend = Aer.get_backend('aer_simulator')
    measurements = []
    for q in range(four_times_n):
        if bases[q] == 'V': # measuring in V direction 
            message[q].measure(0,0)
        else:               # measuring in H direction 
            message[q].h(0)
            message[q].measure(0,0)
        aer_sim = Aer.get_backend('aer_simulator')
        job = aer_sim.run(message[q], shots=1, memory=True)
        measured_bit = int(job.result().get_memory()[0])
        measurements.append(measured_bit)
    return measurements

def remove_garbage(a_bases, b_bases, bits):
    same_basis_bits = []
    for q in range(four_times_n):
        if a_bases[q] == b_bases[q]:
            # select the bit If both used the same basis
            same_basis_bits.append(bits[q])
    return same_basis_bits

## Step 1 
# Alice generates bits
alice_bits = randint(2, size=four_times_n).tolist()
print("Alice bits: \n", alice_bits)

## Step 2
# Create an array to tell us which qubits
# are encoded in which bases
#alice_bases = list( map(lambda bit: 'V' if bit == 0 else 'H', randint(2, size=four_times_n)) )
dir = ['V','H']
alice_bases = list( map(lambda bit: dir[bit], randint(2, size=four_times_n)) )
print("Alice bases: \n", alice_bases)
message = encode_message(alice_bits, alice_bases)

## Step 3
# Decide which basis to measure in:
bob_bases = list( map(lambda bit: dir[bit], randint(2, size=four_times_n)) )
print("Bob bases: \n", bob_bases)
bob_results = measure_message(message, bob_bases)
print("Bob results: \n", bob_results)

## Step 4
alice_bits_samebasis = remove_garbage(alice_bases, bob_bases, alice_bits)
bob_bits_samebasis = remove_garbage(alice_bases, bob_bases, bob_results)
# print("Bob's same-basis bits :\n", bob_bits_samebasis)

## Step 5: The size of the bits which Alice and Bob use the same basis is roughly 2 * n. 
##         Textbook uses half of the bits to compare over the unencrypted line. 



==> pub/BB84Test.py <==
import numpy as np
from qiskit import QuantumCircuit
from qiskit_aer import Aer
from qiskit.visualization import plot_histogram

## for display
from IPython.display import display

# Create a Quantum Circuit 
qc = QuantumCircuit(1,1)

# Alice encodes the qubit

qc.barrier()

# Bob receives the qubit and measures it

qc.measure(0,0)

# Draw and simulate circuit
display(qc.draw())
aersim = Aer.get_backend('aer_simulator')
job = aersim.run(qc,shots=1000)
counts = job.result().get_counts()
print("Total counts:",counts)
plot_histogram(counts)


==> pub/DJ-Const0.py <==
# initialization
import numpy as np

# importing Qiskit
from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister, transpile
from qiskit_aer import Aer

## for display
from IPython.display import display

# import basic plot tools
from qiskit.visualization import plot_histogram

n = 3
x = QuantumRegister(n,'x')
y = QuantumRegister(1,'y')
c = ClassicalRegister(n, 'c')
qc = QuantumCircuit(x,y,c)

# set qubit y to 1
qc.x(y)
qc.barrier()

# Apply H-gates for the top n-qubit x and y
qc.h(x)
qc.h(y)

qc.barrier()

# f(x) is a constant 0 function; i.e. f(x) is always 0
# hence, y xor f(x) is y xor 0 which yields y

qc.barrier()

# Apply the H-gate for the top n-qubit x
qc.h(x)

# Measure the top n qubits 
qc.measure(x,c)

# Display circuit
display(qc.draw())

# use local simulator
aer_sim = Aer.get_backend('aer_simulator')
results = aer_sim.run(qc,shots=1000).result()
answer = results.get_counts()

print('the top qubit: ', answer)

plot_histogram(answer)




==> pub/DeutschConst0.py <==
# initialization
import numpy as np

# importing Qiskit
from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister, transpile
from qiskit_aer import Aer

## for display
from IPython.display import display

# import basic plot tools
from qiskit.visualization import plot_histogram

x = QuantumRegister(1,'x')
y = QuantumRegister(1,'y')
c = ClassicalRegister(1, 'c')
qc = QuantumCircuit(x,y,c)

# set qubit y to 1
qc.x(y)
qc.barrier()

# Apply H-gates for x and y
qc.h(x)
qc.h(y)

qc.barrier()

# f(x) is a constant 0 function; i.e. f(x) is always 0  
# hence, y xor f(x) is y xor 0 which yields y 

qc.barrier()

# Apply the H-gate for the top qubit x
qc.h(x)

# Measure the top qubit, i.e. q0 
qc.measure(x,c)

# Display circuit
display(qc.draw())

# use local simulator
aer_sim = Aer.get_backend('aer_simulator')
results = aer_sim.run(qc,shots=1).result()
answer = results.get_counts()

print('the top qubit x: ', answer)

plot_histogram(answer)




==> pub/Ekert.py <==
from numpy.random import randint
import numpy as np
from qiskit import QuantumCircuit, transpile
from qiskit_aer import QasmSimulator, Aer
from qiskit.visualization import plot_histogram
from math import pi

## for display
from IPython.display import display

np.random.seed(seed=23)
n = 1000
three_times_n = 3 * n

def gen_entangled_pairs():
    message = []
    for i in range(three_times_n):
        qc = QuantumCircuit(2,2)
        qc.h(0)
        qc.cx(0,1)
        qc.barrier()
        message.append(qc)
    return message

def measure_message(message, a_bases, b_bases):
    backend = Aer.get_backend('aer_simulator')
    a_measurements = []
    b_measurements = []

    for q in range(three_times_n):

        # Alice measures one of the entangled qubits (i.e. qubit 0) 
        if a_bases[q] == 0:           # measuring in 0 degree 
            message[q].measure(0,0)
        elif a_bases[q] == 1:         # measuring in 120 degree 
            message[q].u(2*pi/3,0,0,0)
            message[q].measure(0,0)
        else: ## i.e. a_bases[q] = 2,   measuring in 240 degree 
            message[q].u(4*pi/3,0,0,0)
            message[q].measure(0,0)

        # Bob measures the other entangled qubit (i.e. qubit 1)
        if b_bases[q] == 0:           # measuring in 0 degree 
            message[q].measure(1,1)
        elif b_bases[q] == 1:         # measuring in 120 degree 
            message[q].u(2*pi/3,0,0,1)
            message[q].measure(1,1)
        else: ## i.e. b_bases[q] = 2,  measuring in 240 degree 
            message[q].u(4*pi/3,0,0,1)
            message[q].measure(1,1)

        aersim = Aer.get_backend('aer_simulator')
        job = aersim.run(message[q], shots=1, memory=True)
        result = job.result()
        # get_memory[0] returns a string with bob's bit first
        a_measured_bit = result.get_memory()[0][1]
        a_measurements.append(a_measured_bit)
        b_measured_bit = result.get_memory()[0][0]
        b_measurements.append(b_measured_bit)
    return a_measurements, b_measurements


alice_bases = randint(3, size=three_times_n)
bob_bases = randint(3, size=three_times_n)

m =  gen_entangled_pairs()
a_bits, b_bits = measure_message(m, alice_bases, bob_bases)

cnt_samebasis = 0
cnt_diffbases = 0
cnt_agree_samebasis = 0
cnt_agree_diffbases = 0
for i in range(three_times_n):
    if alice_bases[i] == bob_bases[i]:
       cnt_samebasis += 1
       if a_bits[i] == b_bits[i] :
          cnt_agree_samebasis += 1

    else:  ## different bases
       cnt_diffbases +=1 
       if a_bits[i] == b_bits[i] :
          cnt_agree_diffbases += 1
 
# the probability that they use same basis
print("Probability that they use same basis:" , "{:0.3f}".format(cnt_samebasis / three_times_n))

# the probability that they AGREE when they use same basis
print("Probability that they AGREE when they use same basis:", "{:0.3f}".format(cnt_agree_samebasis / cnt_samebasis))

# the probability that they use different bases 
print("Probability that they use different bases:", "{:0.3f}".format(cnt_diffbases / three_times_n))

# the probability that they AGREE when they use different bases  



==> pub/EkertTest.py <==
import numpy as np
from qiskit import QuantumCircuit
from qiskit_aer import Aer
from qiskit.visualization import plot_histogram

from math import pi

## for display
from IPython.display import display

# Create a Quantum Circuit 
qc = QuantumCircuit(2,2)

# entangle two qubits
qc.h(0)

qc.cx(0,1)

# Alice measures qubit 0 
qc.u(0,0,0,0)
qc.measure([0],[0])

# Bob measures qubit 1 
qc.u(2*pi/3,0,0,1)
qc.measure([1],[1])


# Draw and simulate circuit
display(qc.draw())
aersim = Aer.get_backend('aer_simulator')
job = aersim.run(qc,shots=1000)
counts = job.result().get_counts()
print("Total counts:",counts)
plot_histogram(counts)


==> pub/Grover2.py <==
#initialization
import numpy as np

# importing Qiskit
from qiskit import QuantumCircuit, transpile, quantum_info
from qiskit_aer import QasmSimulator
from qiskit import ClassicalRegister, QuantumRegister

from IPython.display import display

# import basic plot tools
from qiskit.visualization import plot_histogram

n = 2

# reverse the bit sequence of the nb-bit integer t
def rbits(t,nb):
    m = nb-1
    k = 0
    while t > 0:
        k |= (t & 1) << m
        t >>= 1
        m -= 1
    return k

# exchange the elements in the vector v based on the reverse bits of indices
def rv(v,nb) : 
    newv = np.copy(v)
    for i in range(1<<nb):
        ni = rbits(i,nb)
        newv[i] = v[ni] 
         
    return newv

# exchange the diagonal elements in the matrix m based on the reverse bits of indices
def rdm(m, nb) : 
    newm = np.copy(m)
    for i in range(1<<nb):
        ni = rbits(i,nb)
        newm[i][i] = m[ni][ni]

    return newm 

def Oracle():  ## select 11
    oc = QuantumCircuit(n)
  
    # cz: control q0, target q1 
    oc.cz(0, 1) 


    return oc

def A(): ## amplitude amplification via fliiping around the mean 
    ac = QuantumCircuit(2)
    ac.h(range(2))
    ac.z(range(2))
    ac.cz(0,1)
    ac.h(range(2))


    return ac

qc = QuantumCircuit(n)

qc.h(range(n))

qc.barrier()

# query the Oracle:  phase inversion
qc.compose(Oracle(),inplace=True)

qc.barrier()

# amplitude magnification
qc.compose(A(),inplace=True)

qc.barrier()

# Draw the circuit
display(qc.draw())

# Do NOT call measure() because we want to see the probability amplitudes in the statevector

qc.save_statevector()

# Use Aer's qasm_simulator
simulator = QasmSimulator()

# compile the circuit down to low-level QASM instructions
compiled_circuit = transpile(qc, simulator)

# Execute the circuit on the qasm simulator
job = simulator.run(compiled_circuit, shots=1000)

# Grab results from the job
result = job.result()

out_state = result.get_statevector()
print(rv(out_state.data,n))

counts = result.get_counts()

# we have to reverse the string in the dictionary counts 
answer = {}
for str in counts:
    answer[str[::-1]] = counts[str].item() # use item() to convert np.float64 to float

print(answer)

plot_histogram(answer)






==> pub/Grover3.py <==
#initialization
import numpy as np

# importing Qiskit
from qiskit import QuantumCircuit, transpile, quantum_info
from qiskit_aer import QasmSimulator
from qiskit import ClassicalRegister, QuantumRegister

from IPython.display import display

# import basic plot tools
from qiskit.visualization import plot_histogram

# reverse the bit sequence of the nb-bit integer t
def rbits(t,nb):
    m = nb-1
    k = 0
    while t > 0:
        k |= (t & 1) << m
        t >>= 1
        m -= 1
    return k

# exchange the elements in the vector v based on the reverse bits of indices
def rv(v,nb) : 
    newv = np.copy(v)
    for i in range(1<<nb):
        ni = rbits(i,nb)
        newv[i] = v[ni] 
         
    return newv

# exchange the diagonal elements in the matrix m based on the reverse bits of indices
def rdm(m, nb) : 
    newm = np.copy(m)
    for i in range(1<<nb):
        ni = rbits(i,nb)
        newm[i][i] = m[ni][ni]

    return newm 

n = 3

def Oracle():  ## select q0 q1 q2: 111
    oc = QuantumCircuit(n)

    # use ccx and H-gates to achieve ccz
    oc.h(2)
    oc.ccx(0,1,2)
    oc.h(2)

    return oc

def A(nb): ## amplitude amplification via fliiping around the mean 
    ac = QuantumCircuit(nb)
    ac.h(range(nb))

    ac.x(range(nb))

    # Do multi-controlled-Z gate
    ac.h(nb-1)
    ac.mcx(list(range(nb-1)), nb-1)  # multi-controlled
    ac.h(nb-1)

    ac.x(range(nb))

    ac.h(range(nb))

    return ac


qc = QuantumCircuit(n)

qc.h(range(n))

# construct the Oracle_Amplication circuits
OA = QuantumCircuit(n)
# query the Oracle
OA.compose(Oracle(), inplace=True)

# amplitude magnification
OA.compose(A(n),inplace=True)

# put the OA after the H-gates
qc.compose(OA,inplace=True)

# Draw the circuit
display(qc.draw())

# Do NOT call measure() because we want to see the probability amplitudes in the statevector

qc.save_statevector()

# Use Aer's qasm_simulator
simulator = QasmSimulator()

# compile the circuit down to low-level QASM instructions
compiled_circuit = transpile(qc, simulator)

# Execute the circuit on the qasm simulator
job = simulator.run(compiled_circuit, shots=1000)

# Grab results from the job
result = job.result()

out_state = result.get_statevector()
print(rv(out_state.data,n))

counts = result.get_counts()

# we have to reverse the string in the dictionary counts 
answer = {}
for str in counts:
    answer[str[::-1]] = counts[str].item() # use item() to convert np.float64 to float


print(answer)

plot_histogram(answer)



==> pub/Hgate.py <==
import numpy as np
from qiskit import QuantumCircuit, transpile
from qiskit_aer import QasmSimulator
from qiskit.visualization import plot_histogram

## for display
from IPython.display import display

# Create a Quantum Circuit 
qc = QuantumCircuit(1,1)

# Add a H gate on qubit 0
qc.h(0)

# Map the quantum measurement from qubit 0 to the classical bit 0 
qc.measure(0,0)

# Draw the circuit
display(qc.draw())


# Use Aer's qasm_simulator
simulator = QasmSimulator()

# compile the circuit down to low-level QASM instructions
# supported by the backend (not needed for simple circuits)
compiled_circuit = transpile(qc, simulator)

# Execute the circuit on the qasm simulator
job = simulator.run(compiled_circuit, shots=1000)

# Grab results from the job
result = job.result()

# Returns counts
counts = result.get_counts(compiled_circuit)
print("\nTotal counts:",counts)



==> pub/IBMQ_v2_1.py <==
from qiskit_ibm_runtime import QiskitRuntimeService

serv = QiskitRuntimeService(channel="ibm_cloud",
            token="<Paste your API Token Here>",
            instance="Entanglement")

serv.backends()



==> pub/IBMQ_v2_2.py <==
from qiskit import *
from qiskit.visualization import plot_histogram
from IPython.display import display

backend_t = serv.backend(name = "ibm_brisbane")
#backend_t = serv.backend(name = "ibm_torino")

# Create a Quantum Circuit
qc = QuantumCircuit(2,2)
# Add a H gate on qubit 0
qc.h(0)
# apply a CNOT gate on qubit 0 and qubit 1
qc.cx(0,1)

# Map the quantum measurement from qubit 0 to the classical bit 0
qc.measure([0,1],[0,1])

# Draw the circuit
display(qc.draw())

qc_transpiled = transpile(qc, backend_t, optimization_level=2)

from qiskit_ibm_runtime import SamplerV2 as Sampler
sampler = Sampler(mode=backend_t)
qc_job = sampler.run([qc_transpiled], shots = 1000)

plot_histogram(qc_job.result()[0].data.c.get_counts(), title="Your Name")



==> pub/ORgate.py <==
from qiskit import *
from qiskit_aer import Aer
from qiskit.visualization import plot_histogram
import numpy as np

## for display
from IPython.display import display

def OR(inp1,inp2):
    """An OR gate.
    
    Parameters:
        inpt1 (str): Input 1, encoded in qubit 0.
        inpt2 (str): Input 2, encoded in qubit 1.
        
    Returns:
        QuantumCircuit: Output XOR circuit.
        str: Output value measured from qubit 2.
    """

    qc = QuantumCircuit(3, 1) 
    qc.reset(range(3))
    
    if inp1=='1':
        qc.x(0)
    if inp2=='1':
        qc.x(1)
    
    qc.barrier()
   
    # this is where your program for quantum OR gate goes








    qc.barrier()
    qc.measure(2, 0) # output from qubit 2 is measured
  
    # We'll run the program on a simulator
    backend = Aer.get_backend('aer_simulator')
    # Since the output will be deterministic, we can use just a single shot to get it
    job = backend.run(qc,shots=1,memory=True)
    output = job.result().get_memory()[0]
  
    return qc, output## Test the function

for inp1 in ['0', '1']:
    for inp2 in ['0', '1']:
        qc, output = OR(inp1, inp2)
        print('OR with inputs',inp1,inp2,'gives output',output)
        display(qc.draw())
        print('\n')



==> pub/Simon.py <==
# initialization
import numpy as np

# importing Qiskit
from qiskit_aer import Aer
from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister, transpile

## for display
from IPython.display import display

# import basic plot tools
from qiskit.visualization import plot_histogram

n = 2 

def Oracle():
    x = QuantumRegister(n)
    y = QuantumRegister(n)
    c = ClassicalRegister(n)
    fc = QuantumCircuit(x,y,c)
    fc.cx(x[1],y[1]) 
    return fc

xq = QuantumRegister(n,'x')
yq = QuantumRegister(n,'y')
c = ClassicalRegister(n)

qc = QuantumCircuit(xq,yq,c)

# Apply H-gates for the top n-qubit xq
qc.h(xq)
qc.barrier()

# get the Oracle circuit and compose it  
Fc = Oracle()
qc.compose(Fc,inplace=True)

qc.barrier()

# Apply H-gates for the top n-qubit xq
qc.h(xq)

# Measure
qc.measure(xq,c)

# Display circuit
display(qc.draw())

# use local simulator
aer_sim = Aer.get_backend('aer_simulator')
results = aer_sim.run(qc,shots=1).result()
counts = results.get_counts()

# Because c0 is the rightmost bit in the Qiskit output string,
# we have to reverse the string in the count dictionary
answer = {}
for str in counts:
    answer[str[::-1]] = counts[str]

print(answer)

plot_histogram(answer)



==> pub/UNKNOWNfunc.py <==
from qiskit import *
from qiskit_aer import Aer

from qiskit.visualization import plot_histogram
import numpy as np

## for display
from IPython.display import display

def UNKNOWN(inp1,inp2):
    """An unknown function 
    
    Parameters:
        inpt1 (str): Input 1, encoded in qubit 0.
        inpt2 (str): Input 2, encoded in qubit 1.
        
    Returns:
        QuantumCircuit: Output the circuit.
        str: Output values measured from qubit 0 and qubit 1.
    """
  
    qc = QuantumCircuit(2, 2) 
    qc.reset(range(2))
    
    if inp1=='1':
        qc.x(0)
    if inp2=='1':
        qc.x(1)
    
    # barrier between input state and gate operation 
    qc.barrier()
    
    # add the code based on the circuit diagram in the handout


    
    
    # barrier between gate operation and measurement 
    qc.barrier()
    
    qc.measure([0,1],[0,1]) # output from qubit 0 and qubit 1 are measured
  
    #We'll run the program on a simulator
    backend = Aer.get_backend('aer_simulator')
    #Since the output will be deterministic, we can use just a single shot to get it
    job = backend.run(qc, shots=1, memory=True)
    out = job.result().get_memory()[0]
  
    return qc, out

## Test the function
for inp1 in ['0', '1']:
    for inp2 in ['0', '1']:
        qc, out = UNKNOWN(inp1, inp2)
        # the output string bit positions are reversed
        print('UNKNOWN func with inputs',inp1,inp2,'gives outputs',out[1],out[0])
        display(qc.draw())
        print('\n')


